MCAL: Minimum Cost Human-Machine Active Labeling

Today, ground-truth generation uses data sets annotated by cloud-based annotation services. These services rely on human annotation, which can be prohibitively expensive. In this paper, we consider the problem of hybrid human-machine labeling, which trains a classifier to accurately auto-label part of the data set. However, training the classifier can be expensive too. We propose an iterative approach that minimizes total overall cost by, at each step, jointly determining which samples to label using humans and which to label using the trained classifier. We validate our approach on well known public data sets such as Fashion-MNIST, CIFAR-10, CIFAR-100, and ImageNet. In some cases, our approach has 6x lower overall cost relative to human labeling the entire data set, and is always cheaper than the cheapest competing strategy.

==> fig/Motivation/motivationFigure_ActiveLabeling.m <==
d = load('motivationFigure-ActiveLabeling.txt');
PerAutoLabled = d(:,7)/40000
x_motivation = log(d(:,1)/250)/log(2)
figure                 
plot(x_motivation,PerAutoLabled*100,'d-','LineWidth',3);
axis([0 6 0 100]);
%set(hAxes, 'XTick',[1 2 3 4 5 6]);
%xticklabels({'250','500','1000','2000','4000','8000','16000'});
%xticks([0 10 20 30 40 50 60 70 80 90 100]);
xlabel('\delta');
set(gca,'FontSize',20)
ylabel('% Machine Labeled');
legend('Resnet18-CIFAR10');


noIter = d(:,3);
figure
plot(x_motivation,noIter,'d-','LineWidth',3);
axis([0 6 0 60]);
%set(hAxes, 'XTick',[1 2 3 4 5 6]);
%xticklabels({'250','500','1000','2000','4000','8000','16000'});
%xticks([0 10 20 30 40 50 60 70 80 90 100]);
xlabel('\delta');
set(gca,'FontSize',20)
ylabel('AL Iterations');
legend('Resnet18-CIFAR10');

trainingCosts = d(:,6);
labelingCost_Amazon = d(:,11)/2;
totalCosts_Amazon = trainingCosts + labelingCost_Amazon;
labelingCost_Google = d(:,13);
totalCosts_Google = trainingCosts + labelingCost_Google;
labelingCost_Satyam = d(:,9);
totalCosts_Satyam = trainingCosts + labelingCost_Satyam;

figure;
%plot(x_motivation,trainingCosts,'d-','LineWidth',3,x_motivation,totalCosts_Amazon,'d-','LineWidth',3,x_motivation,totalCosts_Google,'d-','LineWidth',3,totalCosts_Satyam);
plot(x_motivation,trainingCosts,'d-',x_motivation,totalCosts_Amazon,'o-',x_motivation,totalCosts_Google,'s-',x_motivation,totalCosts_Satyam,'h-','LineWidth',3);

axis([0 6 0 1000]);
%set(hAxes, 'XTick',[1 2 3 4 5 6]);
%xticklabels({'250','500','1000','2000','4000','8000','16000'});
%xticks([0 10 20 30 40 50 60 70 80 90 100]);
xlabel('\delta');
set(gca,'FontSize',20)
ylabel('USD');
legend('Training Only','Amazon','Google','Satyam');



==> fig/SupplementaryMaterials/ALvsNoAL.m <==
d = load('ALvsNoAL.txt');
figure;
bar([d(3,2) d(4,2);d(3,5) d(4,5);d(3,9) d(4,9)]);
legend('With AL','Without AL');


figure;
bar([d(1,2) d(2,2);d(1,5) d(2,5);d(1,9) d(2,9)]);
legend('With AL','Without AL');


==> fig/SupplementaryMaterials/Comp95vs90.m <==
d = load('90vs95.txt');
figure;
bar([d(1,1) d(2,1);d(1,2) d(2,2);d(1,3) d(2,3)]);
legend('95%','90%');


figure;
bar([d(3,1) d(4,1);d(3,2) d(4,2);d(3,3) d(4,3)]);
legend('95%','90%');


==> fig/SupplementaryMaterials/GainsDueToActiveLearning.m <==

%CIFAR10-Plain18
%CIFAR10-REsnet18
%CIFAR10-Resnet50
%Fashion-Plain18
%Fashion-REsnet18
%Fashion-Resnet50
%CIFAR100-Plain18
%CIFAR100-REsnet18
%CIFAR100-Resnet50
%batcghsize vs prediction accuracy
d = load('GainsDueACtiveLearning.txt');
%figure
%plot(d(:,1)/700,d(:,5)/700,d(:,1)/700,d(:,6)/700,d(:,1)/700,d(:,7)/700,d(:,1)/600,d(:,2)/600,d(:,1)/600,d(:,3)/600,d(:,1)/600,d(:,4)/600,d(:,1)/600,d(:,8)/600,d(:,1)/600,d(:,9)/600,d(:,1)/600,d(:,10)/600);
%legend('1','2','3','4','5','6','7','8','9');
%axis([0 25 0 100]);

%figure
%plot(d(:,1)/600,d(:,2)/600,d(:,1)/600,d(:,3)/600,d(:,1)/600,d(:,4)/600,d(:,1)/600,d(:,8)/600,d(:,1)/600,d(:,9)/600,d(:,1)/600,d(:,10)/600);
%legend('1','2','3','4','5','6');
%axis([0 25 0 100]);

%Only on REsnet18
%plot(d(:,1)/700,d(:,6)/700,d(:,1)/600,d(:,3)/600,d(:,1)/600,d(:,9)/600);
%legend('Fashion','CIFAR-10','CIFAR-100');
%axis([0 25 0 100]);

%Only on CIFAR10
%figure;
%plot(d(:,1)/600,d(:,2)/600,d(:,1)/600,d(:,3)/600,d(:,1)/600,d(:,4)/600);
%legend('CNN18','RESNET18','RESNET50');
%axis([0 25 0 100]);



%bacthsize vs total cost amazon accuracy
%d = load('CostOfActiveLearningAmazon.txt');
d = load('CostOfActiveLearningSatyam.txt');

%figure
%plot(d(:,1)/700,d(:,2),d(:,1)/700,d(:,3),d(:,1)/700,d(:,4),d(:,1)/600,d(:,5),d(:,1)/600,d(:,6),d(:,1)/600,d(:,7),d(:,1)/600,d(:,8),d(:,1)/600,d(:,9),d(:,1)/600,d(:,10));
%legend('1','2','3','4','5','6','7','8','9');
%axis([0 25 0 100]);

%only RESNET18
%figure
%plot(d(:,1)/600,d(:,3),d(:,1)/600,d(:,6),d(:,1)/600,d(:,9));
%legend('Fashion','CIFAR-10','CIFAR-100');


%d = load('CostOfActiveLearningAmazon.txt');
%figure
%plot(d(:,1)/600,d(:,5),d(:,1)/600,d(:,6),d(:,1)/600,d(:,7),d(:,1)/600,d(:,8),d(:,1)/600,d(:,9),d(:,1)/600,d(:,10));
%legend('1','2','3','4','5','6','7','8','9');

%figure
%plot(d(:,1)/600,d(:,8),d(:,1)/600,d(:,9),d(:,1)/600,d(:,10));
%legend('1','2','3','4','5','6');



figure
plot(d(:,1)/700,d(:,2),d(:,1)/700,d(:,3),d(:,1)/700,d(:,4));
legend('CNN18','RESNET18','RESNET50');

figure
plot(d(:,1)/600,d(:,5),d(:,1)/600,d(:,6),d(:,1)/600,d(:,7));
legend('CNN18','RESNET18','RESNET50');

figure
plot(d(:,1)/600,d(:,8),d(:,1)/600,d(:,9),d(:,1)/600,d(:,10));
legend('CNN18','RESNET18','RESNET50');


%bacthsize vs total cost amazon accuracy

d = load('TotalALTrainingCosts.txt');
%figure
%plot(d(:,1)/700,d(:,2),d(:,1)/700,d(:,3),d(:,1)/700,d(:,4),d(:,1)/600,d(:,5),d(:,1)/600,d(:,6),d(:,1)/600,d(:,7),d(:,1)/600,d(:,8),d(:,1)/600,d(:,9),d(:,1)/600,d(:,10));
%legend('1','2','3','4','5','6','7','8','9');
%axis([0 25 0 100]);

%only RESNET18
%figure
%plot(d(:,1)/700,d(:,3),d(:,1)/600,d(:,6),d(:,1)/600,d(:,9));
%legend('Fashion','CIFAR-10','CIFAR-100');

